Computational Separations between Sampling and Optimization

Two commonly arising computational tasks in Bayesian learning are Optimization (Maximum A Posteriori estimation) and Sampling (from the posterior distribution). In the convex case these two problems are efficiently reducible to each other. Recent work (Ma et al. 2019) shows that in the non-convex case, sampling can sometimes be provably faster. We present a simpler and stronger separation. We then compare sampling and optimization in more detail and show that they are provably incomparable: there are families of continuous functions for which optimization is easy but sampling is NP-hard, and vice versa. Further, we show function families that exhibit a sharp phase transition in the computational complexity of sampling, as one varies the natural temperature parameter. Our results draw on a connection to analogous separations in the discrete setting which are well-studied.

==> figures/plot_f.py <==
from mpl_toolkits import mplot3d
import numpy as np
import matplotlib.pyplot as plt
import matplotlib


def round(x, y) :
  if (x < 0):
    rx = -1
  else:
    rx = +1
  if (y < 0):
    ry = -1
  else:
    ry = +1
  return rx, ry

def g(x, y):
  rx, ry = round(x, y)
  return np.sqrt((rx - x)**2 + (ry - y)**2)

def h(x, y):
  if (x == 1):
    if (y == 1):
      return 0
    else:
      return 2
  else:
    if (y == 1):
      return 2
    else:
      return 1

def f(x, y):
  M = 4
  s = 2 * M
  rx, ry = round(x, y)
  val = h(rx, ry) + s * g(x, y)
  if (val > M):
    val = M
  return val

r = np.linspace(0, 3, 100)
theta = np.linspace(-np.pi, np.pi, 180)
r, theta = np.meshgrid(r, theta)

X = r * np.sin(theta)
Y = r * np.cos(theta)
Z = np.zeros_like(X)
m, n = Z.shape

for i in range(m):
  for j in range(n):
    Z[i, j] = f(X[i, j], Y[i, j])

fig = plt.figure()
ax = plt.axes(projection='3d')
ax.set_xlim(-3, 3)
ax.set_ylim(3,-3)
ax.plot_surface(X, Y, Z, rstride=1, cstride=1,
                cmap='viridis', edgecolor='none')
#ax.set_title('Function f')
#ax.view_init(60, 20)
#ax.set_xticks([-1, 1])
#ax.set_yticks([-1, 1])
#ax.set_zticks([0, 1, 2])
matplotlib.rcParams.update({'font.size': 18, 'text.usetex': True})
ax.set_zlabel(r'$f(\mathbf{x})$', fontsize=19)
plt.savefig("function_f.pdf", dpi=150)


==> figures/plot_h.py <==
from mpl_toolkits import mplot3d
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

def plot_line(ax, start, end, clr, linestyle='-'):
  xstart, ystart, zstart = start
  xend, yend, zend = end
  xline = np.linspace(xstart, xend, 1000)
  yline = np.linspace(ystart, yend, 1000)
  zline = np.linspace(zstart, zend, 1000)

  ax.plot3D(xline, yline, zline, clr, linestyle=linestyle)

fig = plt.figure()
ax = plt.axes(projection='3d')
ax.set_xlim(-2, 2)
ax.set_ylim(2,-2)
v1 = (-1, -1, 0)
v2 = (-1, 1, 0)
v3 = (1, 1, 0)
v4 = (1, -1, 0)
u1 = (-1, -1, 1)
u2 = (-1, 1, 2)
u3 = (1, 1, 0)
u4 = (1, -1, 2)

plot_line(ax, v1, v2, 'gray')
plot_line(ax, v2, v3, 'gray')
plot_line(ax, v3, v4, 'gray')
plot_line(ax, v4, v1, 'gray')

plot_line(ax, v1, u1, 'black', linestyle=':')
plot_line(ax, v2, u2, 'black', linestyle=':')
plot_line(ax, v3, u3, 'black', linestyle=':')
plot_line(ax, v4, u4, 'black', linestyle=':')

ax.scatter3D([-1, -1, 1, 1], [-1, 1, 1, -1], [1, 2, 0, 2])
#ax.set_xticks([-1, 1])
#ax.set_yticks([-1, 1])
#ax.set_zticks([0, 1, 2])
matplotlib.rcParams.update({'font.size': 18, 'text.usetex': True})
ax.set_zlabel(r'$h(\mathbf{x})$', fontsize=19)
plt.savefig("function_h.pdf", dpi=150)

